Principal angles and approximation for quaternionic projections

We extend Jordan's notion of principal angles to work for two subspaces of quaternionic space, and so have a method to analyze two orthogonal projections in M_n(A) for A the real, complex or quaternionic field (or skew field). From this we derive an algorithm to turn almost commuting projections into commuting projections that minimizes the sum of the displacements of the two projections. We quickly prove what we need using the universal real C*-algebra generated by two projections.

==> fixCommute.m <==
%auto-ignore
% Implements the formulas from Theorem 3.3.

function [p1,q1] = fixCommute(p,q)
	I = eye(size(p,1));

	r = (1/2)*(p*q*p + q*p*q);
	r = spectral(r, 1/3);
	s = (1/2)*((I-p)*q*(I-p) + q*(I-p)*q);
	s = spectral(s, 1/3);
	t = p*q*p + (I-p)*(I-q)*(I-p);
	t = spectral(t, 1/2);

	p1 = t*r*t + (I-t)*(I-s)*(I-t);
	q1 = t*r*t + (I-t)*s*(I-t);

end


==> spectral.m <==
%auto-ignore
% We use a fixed number of rounds in Newton's method,
% as this is intended only for testing purposes.
function e = spectral(p, lambda)
	I = eye(size(p,1));
	e = 2*(p - lambda*I);		%move gap to 0
	for iteration = 1:8	%flatten the spectrum
		e = (1/2)*(e + inv(e));
	end
	e = (1/2)*(e + I);		% move gap to 1/2
end


==> testAngle.m <==
%auto-ignore
function testAngle(n)

% Code to test the algorithm in Section 2 for computing
% principal vectors and angles for projections of distace
% at most 1/2 apart in operator norm.
%
% Try testAngle(100) several times.
%

n = max(2,n);

p = zeros(n);
q = zeros(n);

ThetaMax = rand*pi/4;

thetaOld = ThetaMax;

p = zeros(n);
q = zeros(n);

allTheta = 0;
theta_count = 0;

for j = 1:2:(n - mod(n,2))
	if j ~=1 & rand < 0.1% to keep the rank down a bit
		p(j,j) = 0;
		q(j,j) =	0;
	else
		theta = rand*ThetaMax;
		if j==1 | rand < 0.2		% to get some multiplicity
			theta = thetaOld;
		end
		thetaOld = theta;
		theta;
		theta_count = theta_count + 1;
		allTheta(theta_count) = theta;
		p(j,j) = 1;
		q(j  ,j  ) = cos(theta)^2;
		q(j  ,j+1) = sin(theta)*cos(theta);
		q(j+1,j  ) = sin(theta)*cos(theta);
		q(j+1,j+1) = sin(theta)^2;
	end
end

H = rand(n);
H = H - H';
z0 = expm(2*pi*H/norm(H));
p = z0*p*z0';
q = z0*q*z0';

p = 0.5*(p + p');
q = 0.5*(q + q');

distance = norm(p-q)

% test matrices are ready.  On to find
% the principal vectors.

dim = round(sum(diag(p)))


u = q*p + (eye(n)-q)*(eye(n)-p);
for iteration = 1:5	
	u = (1/2)*(u + inv(u'));
end
central = p*q*p;
central = 0.5*(central + central');
[v,D] = eigs(central, dim);
a = v;
b = u*v;


% Now compare actual inner products to the
% expected inner products

allAngles = 0;
for k = 1:dim
	innerProduct = sum(b(:,k)'*a(:,k));
	allAngles(k) = acos(min(1,real(innerProduct)));
end

allTheta = sort(allTheta);
allAngles = sort(allAngles);
max_error = max(abs(allTheta - allAngles))
error_in_a = norm( a*a' - p)
error_in_b  = norm( b*b' - q)
	
end


==> testCommute.m <==
%auto-ignore
function testCommute(n, number)

% Test code to create Figures 3.2 and 3.3(a)(b).

n = max(2,n);
n = n + mod(n,2);

TopDelta = 0.49;

errors = figure('Name','errors in outputs being projections');
results = figure('Name','distance moved vs commutator norm');
moved_err = figure('Name','error in distance moved');
scrn = get(0,'ScreenSize');
set(errors,'OuterPosition',[scrn(1),scrn(2), 0.5*scrn(3), 0.5*scrn(4)]) 
set(results,'OuterPosition',[scrn(1)+ 0.3*scrn(3),scrn(2), 0.5*scrn(3), 0.5*scrn(4)]) 
set(moved_err,'OuterPosition',[scrn(1)+ 0.6*scrn(3),scrn(2), 0.5*scrn(3), 0.5*scrn(4)]) 


figure(results);
syms x;
ezplot( sin((1/4)*asin(2*x)) , [0,.5]);

clear error_input
clear  delta
clear  error_output
clear  movedBy

for index = 1:number

% Create two random real projections not more that distance TopDelta apart.
H = rand(n);
H = H - H';
u = expm(2*pi*H/norm(H));	% now a random ortogonal matrix of determinant one
u = u*diag([2*round(rand)-1, ones(	1,n-1) ]);	% now with determinant -1 or 1.

p = zeros(n);
q = zeros(n);

ThetaMax = rand*(1/2)*asin(2*TopDelta);

if rand				% we want to max to happen, sometimes
	thetaOld = ThetaMax;
else
	thetaOld = pi/2 - rand*ThetaMax;
end

for j = 1:2:n
	if j ~=1 & rand > 0.01		% this is theta = pi/2, two irred reps here
		p(j,j) = round(rand);
		q(j,j) = round(rand);
	else
		if rand
			theta = rand*ThetaMax;
		else
			theta = pi/2 - rand*ThetaMax;
		end
		if j==1 | rand < 0.01		% to get some multiplicity
			theta = thetaOld;
		end
		thetaOld = theta;
		p(j,j) = 1;
		q(j  ,j  ) = cos(theta)^2;
		q(j  ,j+1) = sin(theta)*cos(theta);
		q(j+1,j  ) = sin(theta)*cos(theta);
		q(j+1,j+1) = sin(theta)^2;
	end
end

p = u*p*u';
q = u*q*u';

p = 0.5*(p + p');
q = 0.5*(q + q');

delta(index) = norm(p*q - q*p);

% compute the commuting projections nearby

[p1,q1] = fixCommute(p,q);

error_output(index) = max(...
	[norm(p1-p1'), norm(p1^2-p1), norm(q1'-q1),...
	norm(p1^2-p1), norm(p1*q1 - q1*p1) ]...
);
movedBy(index) = max(norm(p-p1),norm(q-q1));

if mod(index,10) ==0
	figure(errors);
	hold on
	plot(delta(index-9:index),error_output(index-9:index),'ko');xlim([0,0.5]);
	figure(results);
	hold on
	plot(delta(index-9:index),movedBy(index-9:index),'ko');xlim([0,0.5]);
	figure(moved_err);
	hold on
	plot(delta(index-9:index),abs(movedBy(index-9:index)-sin((1/4)*asin(2*delta(index-9:index)))),'ko');xlim([0,0.5]);
end

end


end

